Theory of high pressure hydrogen, made simple

Phase I of hydrogen has several peculiarities. Despite having a close-packed crystal structure, it is less dense than either the low temperature Phase II or the liquid phase. At high pressure, it transforms into either phase III or IV, depending on the temperature. Moreover, spectroscopy suggests that the quantum rotor behaviour disappears with pressurisation, without any apparent phase transition. Here we present a simple thermodynamic model for this behaviour based on packing atoms and molecules and discuss the thermodynamics of the phase boundaries. We also report first principles molecular dynamics calculations for a more detailed look at the same phase transitions.

==> phase.m <==
clear;

TZP = 0.3;   % temperature equivalent of ZPE   

VS = 3.5;    % volume of a roton sphere
VR = 2.2;    % volume of a rod
VA = 2*0.8;  % 2 * volume of an atom

SS = 1.0;    % entropy of roton sphere
SR = 0.0;    % entropy of rod
SA = 2*0.0;  % 2 * entropy of atom

US = -1.5;   % energy of the bond
UR = -1.5;   % energy of the bond
UA = 2*0.0;  % 2 * energy of an atom

C1 = 0.74;   % packing of hcp
C2 = 0.57;   % packing of phase II
C3 = 0.73;   % packing of phaseIII 
C4 = 0.92;   % packing of phase IV AB2
Eld1 = 0.2;  % loss of low pressure packing efficiency from solid S to liquid S
Eld2 = 0.4;  % loss of medium pressure packing efficiency from solid R to liquid R
Eld3 = 0.9;  % loss of high pressure packing efficiency from solid A to liquid A

Sliq = 2.0;  % entropy of the liquid
 
U1 =  0.0;    % internal energy in phase I -> ignoring ZPE
U2 = -0.2;    % quadrupole energy in phase II
U3 = 0.2;     % internal energy loss from elongating the bond
U4 = U3/2.0;  % internal energy loss from elongating the bond in the G layers
Uat = -0.2;   % internal energy gain from electron delocalization 
Uliq = 2.0;   % internal energy of the liquid

[P,T] = meshgrid([0:0.005:1.5],[0:0.005:4]);
G1   = U1 + US + P.*VS/C1 - T.*SS;  % phase I has no binding energy, the spherical objects have bond energy, a high volume and high entropy (classical representation of rotors)
G2   = U2 + UR + P.*VR/C2 - T.*SR;  % phase II has attractive quadrupole energy, but poor packing, the rods have bond energy, a lower volume and no entropy
G3   = U3 + UR + P.*VR/C3 - T.*SR;  % phase III losses energy from elongating the bond but attains a better packing that phase II, the rods have bond energy, a lower volume and no entropy
G4   = U4 + (UA+US)/2.0 + P.*(VS+VA)./(2.0*C4) - T.*(SS+SA)./2.0; % phase IV losses energy from elongating the bond (G layer), but attains an excellent packing (better than hcp), it is a mixture of sperical rotors (B layer) and atoms (G layer)
Gat  = Uat + UA + P.*VA/C1 - T.*SA; % the atomic phase gains energy by delocalizing the electrons and a better packing, the atoms have small volume, but no entropy. 

%  the model uses three different "loss of packing efficiency" parameters to account for the change in density difference at low pressure
GlS = Uliq + US + P.*VS/(Eld1*C1) - T.*SS - T.*Sliq; % free energy of a liquid of spherical rotors
GlR = Uliq + UR + P.*VR/(Eld2*C3) - T.*SR - T.*Sliq; % free energy of a liquid of rods
GlA = Uliq + UA + P.*VA/(Eld3*C1) - T.*SA - T.*Sliq; % free energy of an atomic liquid
Gliq = (GlS.*exp(-GlS./T) + GlR.*exp(-GlR./T) + GlA.*exp(-GlA./T))./(exp(-GlS./T) + exp(-GlR./T) + exp(-GlA./T)); % a boltzmann distributed liquid coexistence 

PhaseDiag = zeros(size(G1))+0.5;
EngMin = G1;
PhaseDiag(EngMin > G2)=1.5;
EngMin(EngMin > G2) = G2(EngMin > G2);
PhaseDiag(EngMin > G3)=2.5;
EngMin(EngMin > G3) = G3(EngMin > G3);
PhaseDiag(EngMin > G4)=3.5;
EngMin(EngMin > G4) = G4(EngMin > G4);
PhaseDiag(EngMin > Gat)=4.5;
EngMin(EngMin > Gat) = Gat(EngMin > Gat);
PhaseDiag(EngMin > Gliq)=5.5;
EngMin(EngMin > Gliq) = Gliq(EngMin > Gliq);

%  simply adjust the temperature with respect to quantum effects
h = surf(P, T-TZP, PhaseDiag);
axis([0 1.5 0 4-TZP]);
shading interp;
view(0,90);
caxis([0,6]);
colormap(jet(6));
colorbar();
cbh = findobj(gcf(), 'tag', 'colorbar');
set(cbh, 'ytick', [0.5,1.5,2.5,3.5,4.5,5.5], 'yticklabel', {'Phase I', 'Phase II', 'Phase III', 'Phase IV', 'Atomic', 'Liquid'})

%  graphics_toolkit('gnuplot');
%  print -dpng phaseDiagram.png;

